Optimal Control of Sliding Droplets using the Contact Angle Distribution

Controlling the shape and position of moving and pinned droplets on a solid surface is an important feature often found in microfluidic applications. In this work, we consider a well investigated phase field model including contact line dynamics as the state system for an (open-loop) optimal control problem. Here the spatially and temporally changeable contact angles between droplet and solid are considered as the control variables. We consider a suitable, energy stable, time discrete version of the state equation in our optimal control problem. We discuss regularity of the solution to the time discrete state equation and its continuity and differentiability properties. Furthermore, we show existence of solutions and state first order optimality conditions to the optimal control problem. We illustrate our results by actively pushing a droplet uphill against gravity in an optimal way.

==> data/forward_opt/controls/extract.py <==
import numpy as np

controls = np.loadtxt("control_opt.dat")
rows = np.split(controls, controls.shape[0])

xmax = 1
x = np.arange(0,xmax+0.1,0.1)
x = x.reshape(x.shape[0],1)

i=0
for row in rows:
    print(row)
    row = np.transpose(row)
    row = np.vstack([row, row[-1,:]])


    data = np.hstack([x, row])

    np.savetxt("control_opt_{}.dat".format(i),data)
    i+=1

